RTAMT: Online Robustness Monitors from STL

We present RTAMT, an online monitoring library for Signal Temporal Logic (STL) and its interface-aware variant (IA-STL), providing both discrete- and dense-time interpretation of the logic. We also introduce RTAMT4ROS, a tool that integrates RTAMT with Robotic Operating System (ROS), a common environment for developing robotic applications. We evaluate RTAMT and RTAMT4ROS on two robotic case studies.

==> Plots/cav19plots.m <==
% % Plotting observable signals from 1 passing test (simulation 1)
% plotCommandSignal = simout{1}(:,63);% Index=63
% time_var = [0:0.01:10]';
% leftElevatorPositionSignal = simout{1}(:,188);% Index=188
% figure(1);
% plot(time_var,plotCommandSignal, '--b', time_var, leftElevatorPositionSignal, 'r', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Relative Position');
% set(gcf,'Color','w');
% legend('Pilot Command', 'Left Elevator Position');
% saveas(gcf, 'CAVPlots/PassTest.fig');
% saveas(gcf, 'CAVPlots/PassTest.pdf');
% saveas(gcf, 'CAVPlots/PassTest.png');
% 
% % Plotting observable signals from 1 failing test 
% plotCommandSignal = failed_simout{1}(:,63);% Index=63
% time_var = [0:0.01:10]';
% leftElevatorPositionSignal = failed_simout{1}(:,188);% Index=188
% figure(2);
% plot(time_var,plotCommandSignal, '--b', time_var, leftElevatorPositionSignal, 'r', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Relative Position');
% set(gcf,'Color','w');
% legend('Pilot Command', 'Left Elevator Position');
% saveas(gcf, 'CAVPlots/FailTest.fig');
% saveas(gcf, 'CAVPlots/FailTest.pdf');
% saveas(gcf, 'CAVPlots/FailTest.png');
% 
% % Plotting assertion safetyProperty7: always( ( s55 == 0x2 ) or ( s55 == 0x3 ) ); signal for both passed and failed tests
% figure(3);
% time_var = [0:0.01:10]';
% signal_s55 = simout{1}(:,1);
% failed_signal_s55 = failed_simout{1}(:,1);
% h = patch([2.03 9.98 9.98 2.03], [-0.98 -0.98 3.98 3.98], [0.9 0.9 0.9], 'EdgeColor', 'none');
% set(get(get(h,'Annotation'),'LegendInformation'),'IconDisplayStyle','off');
% hold on;
% plot(time_var, failed_signal_s55, 'r', 'LineWidth', 2);
% hold on;
% plot(time_var,signal_s55, '--b', 'LineWidth', 2);
% hold off;
% axis([-0.5 10 -1 4]);
% xticks([0 1 2 3 4 5 6 7 8 9 10]);
% yticks([0 1 2 3 4]);
% yticklabels({'Isolated', 'Off', 'Passive', 'Standby', 'Active'});
% xlabel('Time (s)');
% ylabel('Controller Mode');
% legend('Fail', 'Pass');
% set(gcf,'Color','w');
% box on;
% annotation('textarrow', [0.25 0.32], [0.5 0.5], 'String', ['First', char(10), 'Violation']);
% saveas(gcf, 'CAVPlots/ControllerModeViolationProperty7.fig');
% saveas(gcf, 'CAVPlots/ControllerModeViolationProperty7.pdf');
% saveas(gcf, 'CAVPlots/ControllerModeViolationProperty7.png');
% 
% % Plotting assertion SafetyProperty24: always( s256 < s253 ); signal for both passed and failed tests
% figure(5);
% time_var = [0:0.01:10]';
% subplot(1,2,1);
% signal_s256 = simout{1}(:,207);
% signal_s253 = simout{1}(:,219);
% plot(time_var, signal_s256, 'r', time_var, signal_s253, '--b', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Position');
% legend('Outlier/Failure', 'Measured Position with Error');
% axis([0 10 -1 17]);
% subplot(1,2,2);
% failed_signal_s256 = failed_simout{1}(:,207);
% failed_signal_s253 = failed_simout{1}(:,219);
% h = patch([2.03 9.98 9.98 2.03], [-0.98 -0.98 16.98 16.98], [0.9 0.9 0.9], 'EdgeColor', 'none');
% set(get(get(h,'Annotation'),'LegendInformation'),'IconDisplayStyle','off');
% hold on;
% plot(time_var, failed_signal_s256, 'r', time_var, failed_signal_s253, '--b', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Position');
% legend('Outlier/Failure', 'Measured Position with Error');
% axis([0 10 -1 17]);
% set(gcf,'Color','w');
% box on;
% saveas(gcf, 'CAVPlots/PositionProperty24.fig');
% saveas(gcf, 'CAVPlots/PositionProperty24.pdf');
% saveas(gcf, 'CAVPlots/PositionProperty24.png');
% 
% % Plotting assertion SafetyProperty30: always( s276 < s273 ); signal for both passed and failed tests
% figure(6);
% time_var = [0:0.01:10]';
% subplot(1,2,1);
% signal_s276 = simout{1}(:,228);
% signal_s273 = simout{1}(:,236);
% plot(time_var, signal_s276, 'r', time_var, signal_s273, '--b', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Position');
% legend('Outlier/Failure', 'Measured Position with Error');
% axis([0 10 -1 17]);
% subplot(1,2,2);
% failed_signal_s276 = failed_simout{1}(:,228);
% failed_signal_s273 = failed_simout{1}(:,236);
% h = patch([6.03 9.98 9.98 6.03], [-0.98 -0.98 16.98 16.98], [0.9 0.9 0.9], 'EdgeColor', 'none');
% set(get(get(h,'Annotation'),'LegendInformation'),'IconDisplayStyle','off');
% hold on;
% plot(time_var, failed_signal_s276, 'r', time_var, failed_signal_s273, '--b', 'LineWidth', 2);
% xlabel('Time (s)');
% ylabel('Position');
% legend('Outlier/Failure', 'Measured Position with Error');
% axis([0 10 -1 17]);
% set(gcf,'Color','w');
% box on;
% saveas(gcf, 'CAVPlots/PositionProperty30.fig');
% saveas(gcf, 'CAVPlots/PositionProperty30.pdf');
% saveas(gcf, 'CAVPlots/PositionProperty30.png');

figure(6);
time_var = [0:0.01:10]';
subplot(5,1,1);
plot(time_var, simout{1}(:,312), 'r', 'LineWidth', 2);
xlabel('Time (s)');
ylabel('s350');
hold on;
subplot(5,1,2);
plot(time_var, simout{1}(:,313), 'r', 'LineWidth', 2);
xlabel('Time (s)');
ylabel('s351');
hold on;
subplot(5,1,3);
plot(time_var, simout{1}(:,315), 'r', 'LineWidth', 2);
xlabel('Time (s)');
ylabel('s352');
hold on;
subplot(5,1,4);
plot(time_var, simout{1}(:,314), 'r', 'LineWidth', 2);
xlabel('Time (s)');
ylabel('s353');
hold on;
subplot(5,1,5);
plot(time_var, simout{1}(:,317), 'r', 'LineWidth', 2);
xlabel('Time (s)');
ylabel('s354');
hold off;
saveas(gcf, 'CAVPlots/Hydraulics.fig');
saveas(gcf, 'CAVPlots/Hydraulics.pdf');
saveas(gcf, 'CAVPlots/Hydraulics.png');

==> listings/monitor.m <==
function [rob] = monitor( in )
% FUNCTION: monitot the input data in using rtamt
%
% Created:  20-01-2020
% Author:   Dejan Nickovic

import py.rtamt.STLIOSpecification;
spec = STLIOSpecification(1);
declare_var(spec, 'pc', 'float');
declare_var(spec, 'lep', 'float');
declare_var(spec, 'out', 'float');
set_var_io_type(spec, 'pc', 'input');
set_var_io_type(spec, 'lep', 'output');
set_var_io_type(spec, 'out', 'output');
spec.iosem = 'output-robustness';
spec.spec = 'out = always((rise(pc >= 0.9)) implies (eventually[0:100] always[0:100] (abs(pc - lep) <= 3)))';

parse(spec);

pc_signal = in.get('pc');
lep_signal = in.get('lep');
for(i=1:1001)
    pc_val = pc_signal.Values.Data(i);
    lep_val = lep_signal.Values.Data(i);
    pc_tuple = py.tuple({'pc',pc_val});
    
    lep_tuple = py.tuple({'lep',lep_val});
    l = py.list;
    append(l, pc_tuple);
    append(l, lep_tuple);
    rob = update(spec, i, l);
end

==> listings/ofun.m <==
function f = ofun(x, input_name, model_name, system)
    freq = x(1);
    amp = x(2);
    set_param(input_name, 'Frequency', num2str(freq), 'Amplitude', num2str(amp));
    simData = sim(model_name, 'SaveTime', 'on', 'TimeSaveName', 'tout',...
                     'SaveState', 'on', 'StateSaveName', 'xoutNew',...
                     'SaveOutput', 'on', 'OutputSaveName', 'youtNew', ...
                     'SignalLogging', 'on', 'SignalLoggingName', 'logsout');
    out = simData.get('logsout');
    rob = monitor (out);
    f = min(rob);
end

==> listings/online_monitor.m <==
function online_monitor(block)
%ONLINE_MONITOR online monitoring s-function

%%
%% The setup method is used to set up the basic attributes of the
%% S-function such as ports, parameters, etc. Do not add any other
%% calls to the main body of the function.
%%
setup(block);

%endfunction

%% Function: setup ===================================================
%% Abstract:
%%   Set up the basic characteristics of the S-function block such as:
%%   - Input ports
%%   - Output ports
%%   - Dialog parameters
%%   - Options
%%
%%   Required         : Yes
%%   C-Mex counterpart: mdlInitializeSizes
%%
function setup(block)

% Register number of ports
block.NumInputPorts  = 1;
block.NumOutputPorts = 1;

% Setup port properties to be inherited or dynamic
block.SetPreCompInpPortInfoToDynamic;
block.SetPreCompOutPortInfoToDynamic;

% Override input port properties
block.InputPort(1).Dimensions        = -1;
block.InputPort(1).DatatypeID  = 0;  % double
block.InputPort(1).Complexity  = 'Real';
%block.InputPort(1).DirectFeedthrough = true;

% Override output port properties
block.OutputPort(1).Dimensions       = 1;
block.OutputPort(1).DatatypeID  = 0; % double
block.OutputPort(1).Complexity  = 'Real';

% Register parameters
block.NumDialogPrms     = 0;

% Register sample times
%  [0 offset]            : Continuous sample time
%  [positive_num offset] : Discrete sample time
%
%  [-1, 0]               : Inherited sample time
%  [-2, 0]               : Variable sample time
block.SampleTimes = [-1 0];

% Specify the block simStateCompliance. The allowed values are:
%    'UnknownSimState', < The default setting; warn and assume DefaultSimState
%    'DefaultSimState', < Same sim state as a built-in block
%    'HasNoSimState',   < No sim state
%    'CustomSimState',  < Has GetSimState and SetSimState methods
%    'DisallowSimState' < Error out when saving or restoring the model sim state
block.SimStateCompliance = 'DefaultSimState';

%% -----------------------------------------------------------------
%% The MATLAB S-function uses an internal registry for all
%% block methods. You should register all relevant methods
%% (optional and required) as illustrated below. You may choose
%% any suitable name for the methods and implement these methods
%% as local functions within the same file. See comments
%% provided for each function for more information.
%% -----------------------------------------------------------------

block.RegBlockMethod('PostPropagationSetup',    @DoPostPropSetup);
block.RegBlockMethod('InitializeConditions', @InitializeConditions);
block.RegBlockMethod('Start', @Start);
block.RegBlockMethod('Outputs', @Outputs);     % Required
block.RegBlockMethod('Update', @Update);
%block.RegBlockMethod('Derivatives', @Derivatives);
%block.RegBlockMethod('Terminate', @Terminate); % Required

%end setup

%%
%% PostPropagationSetup:
%%   Functionality    : Setup work areas and state variables. Can
%%                      also register run-time methods here
%%   Required         : No
%%   C-Mex counterpart: mdlSetWorkWidths
%%
function DoPostPropSetup(block)
    block.NumDworks = 0;

%%
%% InitializeConditions:
%%   Functionality    : Called at the start of simulation and if it is 
%%                      present in an enabled subsystem configured to reset 
%%                      states, it will be called when the enabled subsystem
%%                      restarts execution to reset the states.
%%   Required         : No
%%   C-MEX counterpart: mdlInitializeConditions
%%
function InitializeConditions(block)

    

%end InitializeConditions


%%
%% Start:
%%   Functionality    : Called once at start of model execution. If you
%%                      have states that should be initialized once, this 
%%                      is the place to do it.
%%   Required         : No
%%   C-MEX counterpart: mdlStart
%%
function Start(block)
    import py.rtamt.STLIOSpecification;
    spec = STLIOSpecification(1);
    declare_var(spec, 'pc', 'float');
    declare_var(spec, 'lep', 'float');
    declare_var(spec, 'out', 'float');
    set_var_io_type(spec, 'pc', 'input');
    set_var_io_type(spec, 'lep', 'output');
    set_var_io_type(spec, 'out', 'output');
    spec.iosem = 'standard';
    spec.spec = 'out = (rise(pc >= 0.9)) implies (eventually[0:100] always[0:100] (abs(pc - lep) <= 3))';

    parse(spec);
    
    set_param(block.BlockHandle, 'UserData', spec);

%end Start

%%
%% Outputs:
%%   Functionality    : Called to generate block outputs in
%%                      simulation step
%%   Required         : Yes
%%   C-MEX counterpart: mdlOutputs
%%
function Outputs(block)

    val = block.InputPort(1).Data;
    
    spec = get_param(block.BlockHandle, 'UserData');
     
    pc_tuple = py.tuple({'pc',val(1)});
    lep_tuple = py.tuple({'lep',val(2)});
    l = py.list;
    append(l, pc_tuple);
    append(l, lep_tuple);
    out = update(spec,0, l);
     
     set_param(block.BlockHandle, 'UserData', spec);
     
     %if(out <= 0)
     %    set_param(bdroot, 'SimulationCommand', 'stop');
     %end
     
     block.OutputPort(1).Data = out;

%end Outputs

%%
%% Update:
%%   Functionality    : Called to update discrete states
%%                      during simulation step
%%   Required         : No
%%   C-MEX counterpart: mdlUpdate
%%
function Update(block)

%end Update

%%
%% Derivatives:
%%   Functionality    : Called to update derivatives of
%%                      continuous states during simulation step
%%   Required         : No
%%   C-MEX counterpart: mdlDerivatives
%%
function Derivatives(block)

%end Derivatives

%%
%% Terminate:
%%   Functionality    : Called at the end of simulation for cleanup
%%   Required         : Yes
%%   C-MEX counterpart: mdlTerminate
%%
function Terminate(block)

%end Terminate



==> listings/outfun.m <==
function stop = outfun(x,optimValues,state)
    stop = false;
    
    if (optimValues.fval < 0)
        stop = true;
    end
end

==> listings/search_based_testing_demo.m <==
% PROGRAM: Search-based testing demo
% -------------------------------------------------------------
% Falsification testing optimization loop
% -------------------------------------------------------------
% Created:  20-01-2020
% Author:   Dejan Nickovic

clear;
warning ('off','all');

disp('Setting up the simulation environment');

% Set up simulation start and end time
start_time = 0;
stop_time = 10;

% Simulation sampling frequency
samp_freq = 0.01;

% Setup model environment
model_path = 'model/';
model_name_wo_ext = 'sf_aircraft_fault';
model_ext = '.slx';

% Load the model
system = load_system([model_path, model_name_wo_ext, model_ext]);

% Set the simulation environment
set_param(system, 'Solver', 'ode4', 'StopTime', '10', ...
    'ReturnWorkspaceOutputs', 'on');

% Set up the input (pilot command) parameters:
% Amplitude and frequency of the input
input_name = strcat(model_name_wo_ext, '/Pilot Command');
freq0 = 0.2;
amp0 = 1;
x0 = [freq0 amp0];

%rob = ofun(x0, input_name, model_name_wo_ext, system);

options = optimset('Display','iter','PlotFcns',@optimplotfval,'OutputFcn',@outfun);
fun = @(x)ofun(x, input_name, model_name_wo_ext, system);
x = fminsearch(fun,x0,options);

disp('The requirement phi is violated with the following input:');
disp(['Frequency: ', num2str(x(1))]);
disp(['Amplitude: ', num2str(x(2))]);


save_system(system);
close_system(system);



      


==> listings/sensitivity_analysis_demo.m <==
% PROGRAM: Sensitivity analysis demo
% -------------------------------------------------------------
% Simulation of 16 aircraft model behaviors
% Input signals: 4 amplitudes x 4 frequencies
% and offline monitoring of its STL requirement
% Plot of a sensitivity heat map
% -------------------------------------------------------------
% Created:  20-01-2019
% Author:   Dejan Nickovic

clear;
warning ('off','all');

disp('Setting up the simulation environment');

% Set up simulation start and end time
start_time = 0;
stop_time = 10;

% Simulation sampling frequency
samp_freq = 0.01;

% Setup model environment
model_path = 'model/';
model_name_wo_ext = 'sf_aircraft_fault';
model_ext = '.slx';

% Load the model
system = load_system([model_path, model_name_wo_ext, model_ext]);

% Set the simulation environment
set_param(system, 'Solver', 'ode4', 'StopTime', '10', ...
    'ReturnWorkspaceOutputs', 'on');

% Set up the input (pilot command) parameters:
% Amplitude and frequency of the input
input_name = strcat(model_name_wo_ext, '/Pilot Command');
freq = '0.2';
amp = '1';

for(i=1:4)
    for(j=1:4)
        freq = 0.2*i;
        amp = 1+(0.25*(j-1));
        
        set_param(input_name, 'Frequency', num2str(freq), 'Amplitude', num2str(amp));
        
        disp(['Simulating the model with frequency ', num2str(freq), ...
            ' and amplitude ', num2str(amp)]);
        
        % Simulate the model
        simData = sim(model_name_wo_ext, 'SaveTime', 'on', 'TimeSaveName', 'tout',...
                     'SaveState', 'on', 'StateSaveName', 'xoutNew',...
                     'SaveOutput', 'on', 'OutputSaveName', 'youtNew', ...
                     'SignalLogging', 'on', 'SignalLoggingName', 'logsout');
        out(i,j) = simData.get('logsout');          
    end
end

disp('Simulation done.');

save_system(system);
close_system(system);

counter = 1;
for(i=1:4)
    for(j=1:4)
        disp(['Monitoring the specification phi on simulation trace ', num2str(counter)]);
        rob = monitor (out(i,j));
        disp(['phi robustness for trace ', num2str(counter), ': ', num2str(min(rob))]);
        R(i,j) = rob;
        counter = counter + 1;
    end
end

ylab = [0.2 0.4 0.8 1];
xlab = [1 1.25 1.5 1.75];

color_map(1:150,1) = linspace(1, 1, 150);
color_map(1:150,2) = linspace(0, 1, 150);
color_map(1:150,3) = linspace(0, 1, 150);

color_map(151:200,1) = linspace(1, 0, 50);
color_map(151:200,2) = linspace(1, 1, 50);
color_map(151:200,3) = linspace(1, 0, 50);


color_std = [1 0 0; 0 1 0];
hm_std = heatmap(xlab, ylab, R, 'ColorMap', color_map, 'XLabel', 'Amplitude', 'YLabel', 'Frequency', 'FontSize', 12);
title('Sensitivity of phi to input frequency and amplitude');
set(gcf,'color','w');



      

